Hamilton decompositions of equal-side directed tori

Let $D_d(m)$ be the Cartesian product of $d$ positively oriented directed cycles of length $m$. We prove that $D_d(m)$ decomposes into $d$ directed Hamilton cycles for every $m\ge3$ and $d\ge2$. The construction proceeds by splitting coordinate directions in directed multitori. An integer selection theorem supplies unit voltages compatible with the prescribed arc multiplicities; at even modulus, the decisive condition is the parity of each incidence component. For even $m$ and odd $d\ge7$, we satisfy this condition with a factorization having one additional cycle. A relative lifting theorem preserves the first-return data of a three-colour recolouring through successive coordinate splits, after which the recolouring removes the additional cycle on a set whose size is independent of the dimension. Explicit constructions complete the low-dimensional cases. The theorem yields Hamilton decompositions of Cartesian products of equal-order, equal-degree Hamilton-decomposable digraphs, of abelian Cayley digraphs whose generators partition into module bases, and of a family of height-stretched directed tori.

==> anc/verify_finite.py <==
#!/usr/bin/env python3
"""Finite checks for 'Hamilton decompositions of equal-side directed tori'.

Run with Python 3.10+ (standard library only):
    python3 anc/verify_finite.py
    python3 -O anc/verify_finite.py --json checks.json

The input below transcribes the displayed direction rules and integer data;
it does not import a constructor, a saved decomposition, or a Lean witness.
Default scope: Appendix A and the planar lists for even m=4,...,120;
the 24 complement identities; D_5(m) for m=4,6,...,14; and D_3(2).
Use --d5-max and --tables-max to change the two finite ranges.

Functions cite stable TeX labels so renumbering does not change their meaning.
'pre' always includes the five affine-section modifications and excludes
only the final planar recolouring. Returns start immediately before height 2.
All failures raise exceptions (also under python -O). Finite tests complement,
and do not replace, the general mathematical proofs in the manuscript.
"""
from __future__ import annotations

import argparse
import itertools as it
import json
import math
from collections import Counter
from pathlib import Path

Point = tuple[int, ...]


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def permutation_cycles(p: list[int]) -> list[list[int]]:
    require(sorted(p) == list(range(len(p))), 'Map is not a permutation')
    used = bytearray(len(p)); result = []
    for start in range(len(p)):
        if used[start]:
            continue
        c = []; x = start
        while not used[x]:
            used[x] = 1; c.append(x); x = p[x]
        require(x == start, 'Cycle closes at the wrong point')
        result.append(c)
    return result


def cycle_map(seq: list[Point]) -> dict[Point, Point]:
    require(len(seq) == len(set(seq)), 'Repeated point in a printed cycle')
    return dict(zip(seq, seq[1:] + seq[:1]))


def add(x: Point, y: Point, m: int) -> Point:
    return tuple((a+b) % m for a, b in zip(x, y))


def neg(x: Point) -> Point:
    return tuple(-a for a in x)


def det(columns: list[Point]) -> int:
    """Exact determinant by the Leibniz formula; only 4 x 4 matrices occur."""
    n = len(columns)
    return sum((-1)**sum(p[i] > p[j] for i in range(n) for j in range(i+1,n))
               * math.prod(columns[j][p[j]] for j in range(n))
               for p in it.permutations(range(n)))


U = tuple(tuple(int(i == j) for i in range(4)) for j in range(4)) + ((0,0,0,0),)

def alpha(a: int, b: int) -> Point:
    return tuple(U[b][i]-U[a][i] for i in range(4))


# eq:d5-W, in the displayed order.
W = ((alpha(0,1),alpha(0,2),alpha(0,3)),
     (alpha(0,1),alpha(0,3),alpha(3,4)),
     (alpha(0,1),alpha(0,4)), (alpha(0,2),alpha(2,3)), (alpha(2,4),))
# Each row: colour, section, rank(H^-), determinant, displacement indices, v.
INTEGRAL = (
    (0,0,1,-1,(0,2),(0,1,0)), (1,0,1,-1,(1,0),(-1,0,0)),
    (2,0,1,-1,(2,1),(1,-1,0)), (3,1,1,-1,(3,4),(0,0,1)),
    (4,1,1,-1,(4,3),(0,0,-1)), (0,2,2,-1,(1,0),(-1,0)),
    (3,2,2,-1,(4,1),(1,-1)), (4,2,2,1,(0,4),(0,1)),
    (1,3,2,1,(2,3),(0,1)), (2,3,2,-1,(3,2),(0,-1)),
    (0,4,3,1,(2,4),(1,)), (2,4,3,-1,(4,2),(-1,)))
FOUR = (
    (0,0,1,3,(0,2),(0,1,0)), (1,0,1,3,(1,0),(3,0,0)),
    (2,0,1,3,(2,1),(1,3,0)), (3,1,1,-1,(3,4),(0,0,1)),
    (4,1,1,-1,(4,3),(0,0,3)), (0,2,2,-1,(1,0),(3,0)),
    (2,2,2,1,(4,1),(1,3)), (4,2,2,1,(0,4),(0,1)),
    (1,3,2,-3,(3,2),(0,3)), (3,3,2,1,(2,3),(0,1)),
    (0,4,3,1,(4,2),(3,)), (1,4,3,1,(2,4),(1,)))
RHO4 = ((0,1,2,3,4), (1,3,4,2,0), (4,2,3,0,1), (3,4,0,1,2))
MU = ((1,1,0,1),(0,1,1,1),(1,0,1,1),(1,1,1,1),(1,1,1,0))


def check_complements() -> dict:
    for modulus, table in ((None,INTEGRAL),(4,FOUR)):
        bases = [[tuple(1-5*U[c][i] for i in range(4))] for c in range(5)]
        if modulus == 4:
            bases = [[v] for v in MU]
        for c, section, rank, determinant, ab, v in table:
            q = bases[c] + list(W[section]); e = alpha(*ab)
            require(len(bases[c]) == rank and len(q) == 4, 'Complement rank')
            require(det(q) == determinant, f'Determinant c={c}, P={section}')
            image = tuple(sum(v[j]*W[section][j][i] for j in range(len(v))) for i in range(4))
            require(image == e if modulus is None else all((image[i]-e[i]) % modulus == 0 for i in range(4)),
                    f'Complement coordinates c={c}, P={section}')
            require(math.gcd(*v) == 1 if modulus is None else any(x % 2 for x in v),
                    'Primitive complementary coordinate')
            bases[c].append(e)
    return {'integer_complements':12, 'modulus_four_complements':12}


def omega(q: Point, m: int) -> tuple[int,int,int]:
    a,b = q
    fixed = {(1,0):(0,2,1),(3,0):(1,0,2),(1,1):(1,2,0),(2,1):(2,0,1),
             (0,2):(2,0,1),(2,2):(1,2,0),(0,3):(1,2,0),(1,3):(2,0,1)}
    if q in fixed: return fixed[q]
    if b == 2 and 3 <= a < m: return (2,1,0)
    if a == 1 and 4 <= b < m: return (0,2,1)
    if 4 <= b < m and a == (m+3-b) % m: return (1,0,2)
    return (0,1,2)


def phi(q: Point, m: int) -> Point:
    a,b = q
    return (b,(-a-b) % m,0,a)


def planar_data(m: int):
    """eq:d5-localj, eq:d5-j0--2, eq:d5-N0--2, eq:d5-end0--2."""
    A=(0,2); B=(0,3); C=(2,1)
    X=lambda t:(t%m,2); Y=lambda t:(1,t%m); Z=lambda t:(t%m,(3-t)%m)
    js = [
        [A]+[X(t) for t in range(m-1,1,-1)]+[Y(3),B]+[Z(t) for t in range(m-1,2,-1)]+[C,Y(1)],
        [A,Y(1),Y(0)]+[Y(t) for t in range(m-1,2,-1)]+[X(2),C]+[Z(t) for t in range(3,m)]+[B],
        [A,B]+[Y(t) for t in range(3,m)]+[Y(0),Y(1),C]+[X(t) for t in range(2,m)]]
    ns = [[(A,B),(Y(1),Y(3)),(X(2),C)]+[(X(t),Z(t)) for t in range(3,m)],
          [(Y(0),Z(3)),(Y(1),C),(A,X(2)),(Y(3),B)]+[(Y(t),Z(m+3-t)) for t in range(4,m)],
          [(A,Y(1)),(B,C),(Y(0),X(m-1))]+[(X(t),Y(t+1)) for t in range(2,m-1)]]
    flat=lambda pairs:[x for pair in pairs for x in pair]
    ends=[
        [A]+flat([(Z(t),X(t-1)) for t in range(m-1,2,-2)])+[Y(1),B]
           +flat([(X(t),Z(t-1)) for t in range(m-1,4,-2)])+[X(3),C,Y(3)],
        [A,C,Y(0)]+flat([(Z(t),Y(m+2-t)) for t in range(4,m-1,2)])+[B,X(2),Y(1),Z(3)]
           +flat([(Y(m+4-t),Z(t)) for t in range(5,m,2)])+[Y(3)],
        [A,C]+flat([(Y(t),X(t)) for t in range(3,m,2)])+[Y(1),B,X(2)]
           +flat([(Y(t),X(t)) for t in range(4,m-1,2)])+[Y(0)]]
    ai=((1,0),(0,1),(0,0)); dirs=(3,0,1)
    result=[]
    for i in range(3):
        jmap={q: add(q,tuple(ai[omega(q,m)[i]][k]-ai[i][k] for k in range(2)),m)
              for q in it.product(range(m),repeat=2)}
        support={q for q in jmap if jmap[q] != q}
        printed=cycle_map(js[i]); require(len(printed)==2*m and set(printed)==support,'j support')
        require(all(jmap[q]==v for q,v in printed.items()),'Printed j cycle')
        nmap={q:r for pair in ns[i] for q,r in (pair,tuple(reversed(pair)))}
        require(len(nmap)==2*m and set(nmap)==support,'N support')
        fibre=lambda q: (q[0] if i==0 else q[1] if i==1 else sum(q)) % m
        require(all(q != nmap[q] and fibre(q)==fibre(nmap[q]) for q in support),'Quotient pairs')
        require(dict(Counter(fibre(q) for q in support))==dict.fromkeys(range(m),2),'Two points per fibre')
        expected=cycle_map(ends[i]); require(set(expected)==support,'Final cycle support')
        require(all(nmap[jmap[q]]==expected[q] for q in support),'Printed N j cycle')
        for q in support:
            require(add(phi(jmap[q],m),U[dirs[i]],m)==add(phi(q,m),U[dirs[omega(q,m)[i]]],m),
                    'Physical planar head identity')
        result.append((jmap,support,nmap))
    return result


def check_star(m: int) -> int:
    """Appendix A: construct the return from first hits, compare every table entry."""
    Q=[(1,m-1)]+[(s,0) for s in range(1,m)]+[(m-1,1)]+[(0,s) for s in range(1,m)]
    P=cycle_map(Q); support=set(Q); slope=3 if m%3==0 else -2; v=(1,slope)
    nu={}
    for q in Q:
        x=q
        for _ in range(1,m+1):
            x=add(x,v,m)
            if x in support: nu[q]=x; break
        require(q in nu,'Missing translation return')
    ph={q:nu[P[q]] for q in Q}
    ix={q:i for i,q in enumerate(Q)}
    require([len(c) for c in permutation_cycles([ix[ph[q]] for q in Q])]==[2*m],'Star Phi cyclicity')
    psi={}; roofs={}
    for s in range(1,m):
        x=(s,0)
        for t in range(1,2*m+1):
            x=ph[x]
            if x[1]==0:
                psi[s]=x[0]; roofs[s]=t; break
    for s in range(1,m):
        if m%3:
            k=m//2
            if s<=k-2: expected=(s+k+1,1)
            elif s==k-1: expected=(k,1)
            elif s<=2*k-3: expected=(s-k+2,3)
            elif s==2*k-2: expected=(k+1,4)
            else: expected=(1,3)
        elif m==6:
            expected=({1:4,4:3,3:2,2:5,5:1}[s],(1,1,1,5,4)[s-1])
        else:
            q=m//6; a=2*q+1; n=m-1; b=(s+a-1)%n+1
            theta={1:a-1,2:1,3:a,a-1:a-2,a:a-3}
            theta.update({t:t-2 for t in range(4,a-1)})
            r=1 if s<=4*q-1 else 5 if s in (4*q,6*q-2) else 3 if s==6*q-1 else 4
            expected=(theta.get(b,b),r)
        require((psi[s],roofs[s])==expected,f'Appendix A entry m={m}, s={s}')
    require(sum(roofs.values())==2*m,'Star return lengths do not exhaust support')
    return m-1


def cycle_on_symbol(j: int, word: tuple[int,...]) -> int:
    return word[(word.index(j)+1)%len(word)] if j in word else j


def direction_row(x: Point, h: int, m: int, final: bool) -> tuple[int,...]:
    row=RHO4[h] if m==4 else tuple((c+h)%5 if h<5 else c for c in range(5))
    sections=((h==0 and sum(x)%m==0,(0,2,1)),
              (h==0 and x[2]==1,(3,4)),
              (h==1 and x[2]==x[3]==0,(1,0,4)),
              (h==1 and x[1]==0 and (x[0]+x[2]+x[3])%m==m-1,(2,3)),
              (h==2 and x[0]==x[1]==x[3]==0,(2,4)))
    for applies, word in sections:
        if applies: row=tuple(cycle_on_symbol(j,word) for j in row)
    if final and h==2 and x[2]==0 and (x[0]+x[1]+x[3])%m==0:
        ds=(3,0,1); om=omega((x[3],x[0]),m)
        row=tuple(ds[om[ds.index(j)]] if j in ds else j for j in row)
    return row


def check_d5(m: int) -> dict:
    """Construct all layer maps, then their return before height 2."""
    X=list(it.product(range(m),repeat=4)); N=len(X); idx={x:i for i,x in enumerate(X)}
    old=[list(range(N)) for _ in range(5)]; new=[list(range(N)) for _ in range(5)]
    layer_checks=0
    for k in range(m):
        h=(2+k)%m
        pre=[[] for _ in range(5)]; post=[[] for _ in range(5)]
        for x in X:
            steps=[idx[add(x,u,m)] for u in U]
            for final, dest in ((False,pre),(True,post)):
                row=direction_row(x,h,m,final)
                require(sorted(row)==list(range(5)),'Source direction quota')
                for c,j in enumerate(row): dest[c].append(steps[j])
        for c in range(5):
            require(len(set(pre[c]))==N and len(set(post[c]))==N,'Layer bijectivity')
            old[c]=[pre[c][x] for x in old[c]]
            new[c]=[post[c][x] for x in new[c]]
            layer_checks+=2
    chars=((1,0,0,-1),(1,-1,0,0),(0,-1,1,0)) if m==4 else ((2,2,3,3),(-1,0,1,0),(0,-1,1,0))
    residual=(2,3,4) if m==4 else (1,3,4)
    expected_old=[]
    for c in range(5):
        cc=permutation_cycles(old[c]); lens=sorted(map(len,cc))
        expected=[m**3]*m if c in residual else [N]
        require(lens==expected,f'Preterminal cycles m={m}, c={c}')
        expected_old.append(lens)
        if c in residual:
            f=chars[residual.index(c)]; vals=[]
            for orbit in cc:
                z={sum(a*b for a,b in zip(f,X[i]))%m for i in orbit}
                require(len(z)==1,'Preterminal character not constant'); vals+=list(z)
            require(sorted(vals)==list(range(m)),'Preterminal cosets')
        require([len(cyc) for cyc in permutation_cycles(new[c])]==[N],f'Final Hamilton return {m},{c}')
    pd=planar_data(m); first_returns=[]
    expected4=[[(0,2),(0,3),(3,0),(3,2),(1,1),(1,3),(2,1),(2,2)],
               [(0,2),(1,3),(0,3),(2,1),(1,1),(1,0),(3,0),(2,2)],
               [(0,2),(2,1),(1,3),(3,2),(1,1),(0,3),(2,2),(1,0)]]
    tilde=[ [[(0,2),(1,3)],[(0,3),(2,1),(3,2)],[(1,1),(2,2)],[(3,0)]],
            [[(0,2),(2,1)],[(0,3),(2,2)],[(1,1),(1,3),(3,0)],[(1,0)]],
            [[(0,2),(1,1)],[(0,3),(2,1)],[(1,0),(3,2)],[(1,3),(2,2)]] ]
    for i,c in enumerate(residual):
        jmap,support,nmap=pd[i]; lookup={idx[phi(q,m)]:q for q in support}
        actual={}
        for q in support:
            x=old[c][idx[phi(q,m)]]
            for _ in range(N):
                if x in lookup: break
                x=old[c][x]
            require(x in lookup,'Missing plane return'); actual[q]=lookup[x]
        if m==4:
            wanted={q:r for word in tilde[i] for q,r in cycle_map(word).items()}
            require(actual==wanted,'Printed tilde N')
            finalmap=cycle_map(expected4[i])
            require(all(actual[jmap[q]]==finalmap[q] for q in support),'Modulus-four terminal list')
        else: require(actual==nmap,'Actual plane return disagrees with N')
        first_returns.append(len(actual))
    iters=[]
    if m==4:
        for c,q,k,target in ((2,(0,3),38,(2,1)),(2,(0,3),59,(3,2)),
                             (3,(1,1),30,(1,3)),(3,(1,1),47,(3,0))):
            x=idx[phi(q,m)]
            for _ in range(k): x=old[c][x]
            require(x==idx[phi(target,m)],f'Iterate {c,q,k}')
            iters.append({'colour':c,'start':q,'iterations':k,'target':target})
    return {'m':m,'section_vertices':N,'physical_vertices':m**5,'physical_arcs':5*m**5,
            'layer_permutations_checked':layer_checks,'intermediate_lengths':expected_old,
            'plane_support_sizes':first_returns,'final_cycle_lengths':[m**5]*5,'iterate_identities':iters}


def check_binary_cube() -> dict:
    cycles=[]
    def visit(path: list[int], arcs: frozenset[tuple[int,int]]) -> None:
        x=path[-1]
        if len(path)==8:
            if x in (1,2,4): cycles.append(arcs | {(x,0)})
            return
        for s in (1,2,4):
            y=x^s
            if y not in path: visit(path+[y],arcs | {(x,y)})
    visit([0],frozenset())
    triples=sum(not (a&b or a&c or b&c) for a,b,c in it.combinations(cycles,3))
    require(len(cycles)==12 and triples==0,'Binary cube enumeration')
    return {'directed_Hamilton_cycles':len(cycles),'arc_disjoint_triples':triples}


def main() -> None:
    parser=argparse.ArgumentParser(description=__doc__,formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--d5-max',type=int,default=14)
    parser.add_argument('--tables-max',type=int,default=120)
    parser.add_argument('--json',type=Path,help='also write the report to this path')
    args=parser.parse_args()
    require(args.d5_max>=4 and args.tables_max>=4,'Upper bounds must be at least four')
    report={'scope':'Finite transcription and construction checks; not a Lean audit or a proof of all moduli.',
            'matrix_identities':check_complements(),'binary_cube':check_binary_cube()}
    moduli=list(range(4,args.tables_max+1,2))
    report['appendix_A']={'even_moduli':moduli,'return_table_entries':sum(check_star(m) for m in moduli)}
    for m in moduli: planar_data(m)
    report['planar_lists']={'even_moduli':moduli,'local_cycles':3*len(moduli),'joined_cycles':3*len(moduli)}
    report['five_dimensional']=[check_d5(m) for m in range(4,args.d5_max+1,2)]
    report['all_passed']=True
    text=json.dumps(report,indent=2,sort_keys=True)+'\n'
    if args.json: args.json.write_text(text,encoding='utf-8')
    print(text,end='')

if __name__=='__main__':
    main()

